A New Approach for Active Automata Learning Based on Apartness

We present $L^{\#}$, a new and simple approach to active automata learning. Instead of focusing on equivalence of observations, like the $L^{\ast}$ algorithm and its descendants, $L^{\#}$ takes a different perspective: it tries to establish apartness, a constructive form of inequality. $L^{\#}$ does not require auxiliary notions such as observation tables or discrimination trees, but operates directly on tree-shaped automata. $L^{\#}$ has the same asymptotic query and symbol complexities as the best existing learning algorithms, but we show that adaptive distinguishing sequences can be naturally integrated to boost the performance of $L^{\#}$ in practice. Experiments with a prototype implementation, written in Rust, suggest that $L^{\#}$ is competitive with existing algorithms.

==> gen-all-tables.sh <==
#!/usr/bin/env bash
::() {
    echo -e "\e[1;33m:: \e[0;32m$*\e[0m" >&2
    "$@"
}

csv=exp_models_combined.csv

# currently: no table in main text
# args=(
#     # --hide-model=10_learnresult_MasterCard_fix.dot
#     --hide-model=1_learnresult_MasterCard_fix.dot
#     # --hide-model=4_learnresult_MAESTRO_fix.dot
#     # --hide-model=4_learnresult_PIN_fix.dot
#     # --hide-model=4_learnresult_SecureCodeAut_fix.dot
#     # --hide-model=ASN_learnresult_MAESTRO_fix.dot
#     # --hide-model=ASN_learnresult_SecureCodeAut_fix.dot
#     # --hide-model=BitVise.dot
#     # --hide-model=DropBear.dot
#     # --hide-model=GnuTLS_3.3.12_client_full.dot
#     --hide-model=GnuTLS_3.3.12_client_regular.dot
#     # --hide-model=GnuTLS_3.3.12_server_full.dot
#     --hide-model=GnuTLS_3.3.12_server_regular.dot
#     --hide-model=GnuTLS_3.3.8_client_full.dot
#     --hide-model=GnuTLS_3.3.8_client_regular.dot
#     --hide-model=GnuTLS_3.3.8_server_full.dot
#     --hide-model=GnuTLS_3.3.8_server_regular.dot
#     # --hide-model=NSS_3.17.4_client_full.dot
#     --hide-model=NSS_3.17.4_client_regular.dot
#     # --hide-model=NSS_3.17.4_server_regular.dot
#     # --hide-model=OpenSSH.dot
#     --hide-model=OpenSSL_1.0.1g_client_regular.dot
#     --hide-model=OpenSSL_1.0.1g_server_regular.dot
#     --hide-model=OpenSSL_1.0.1j_client_regular.dot
#     --hide-model=OpenSSL_1.0.1j_server_regular.dot
#     --hide-model=OpenSSL_1.0.1l_client_regular.dot
#     --hide-model=OpenSSL_1.0.1l_server_regular.dot
#     # --hide-model=OpenSSL_1.0.2_client_full.dot
#     --hide-model=OpenSSL_1.0.2_client_regular.dot
#     # --hide-model=OpenSSL_1.0.2_server_regular.dot
#     # --hide-model=RSA_BSAFE_C_4.0.4_server_regular.dot
#     # --hide-model=RSA_BSAFE_Java_6.1.1_server_regular.dot
#     # --hide-model=Rabo_learnresult_MAESTRO_fix.dot
#     # --hide-model=Rabo_learnresult_SecureCode_Aut_fix.dot
#     # --hide-model=TCP_FreeBSD_Client.dot
#     # --hide-model=TCP_FreeBSD_Server.dot
#     # --hide-model=TCP_Linux_Client.dot
#     # --hide-model=TCP_Linux_Server.dot
#     # --hide-model=TCP_Windows8_Client.dot
#     # --hide-model=TCP_Windows8_Server.dot
#     # --hide-model=Volksbank_learnresult_MAESTRO_fix.dot
#     --hide-model=learnresult_fix.dot
#     # --hide-model=miTLS_0.1.3_server_regular.dot
#     --hide-model=model1.dot
#     --hide-model=model3.dot
#     --hide-model=model4.dot
# 
#     --shape=tall
#     --sort=size
#     # --shape=wide
#     "$csv"
# )

set -e

# for the appendix:
appendix_args=(
    --sort=size
    "$csv"
)
count=10 # count for first part
nextline=0
for i in 1 2 3 4 ; do
  :: ./table.py --model-from=$((nextline)) --model-to=$((nextline+count)) \
    "${appendix_args[@]}" | :: tee table_full_${i}.tex > /dev/null
  nextline=$((nextline+count))
  count=11 # count for all remaining parts
  lasti=$i
done
:: ./table.py --model-from=$((nextline)) \
   "${appendix_args[@]}" | :: tee table_full_$((lasti+1)).tex >/dev/null




==> table.py <==
#!/usr/bin/env python3

import argparse
import sys
import datetime


def debug(text):
    print(":: " + text, file=sys.stderr)


class ColumnGroup:
    def __init__(self, name, children, numeric):
        self.name = name
        self.children = children
        self.numeric = numeric

class Cell:
    def __init__(self, content, colspan=None):
        self.content = content
        self.colspan = colspan

class LatexTable:
    def __init__(self):
        self.column_groups = []
        self.rows = []

    def print(self):
        # count latex columns
        tabular_format = '@{}'
        for idx, g in enumerate(self.column_groups):
            if idx > 0:
                # space between column groups
                tabular_format += 'c'
            for child_idx, c in enumerate(g.children):
                if child_idx == 0:
                    tabular_format += '@{}'
                else:
                    # space between columns within a column group:
                    tabular_format += '@{\\hspace{1mm}}'
                if g.numeric:
                    tabular_format += 'r'
                else:
                    tabular_format += 'l'
                if child_idx == len(g.children) - 1:
                    # no space after last column in a column group:
                    tabular_format += '@{}'
        tabular_format += '@{}'
        print('\\begin{tabular}{' + tabular_format + '}')
        print('\\toprule%')
        for group_idx, g in enumerate(self.column_groups):
            if group_idx > 0:
                # width of the space between column groups:
                print('&\\hspace*{2mm}&')
            print('\\multicolumn{' + str(len(g.children)) + '}{@{}l@{}}{' + g.name + '}')
        print('\\\\')
        # clines:
        cur_idx = 1
        for group_idx, g in enumerate(self.column_groups):
            new_idx = cur_idx + len(g.children) - 1
            if new_idx == cur_idx:
                print('% no cline for column groups of only one column')
            else:
                print('\\cline{' + str(cur_idx) + '-' + str(new_idx) + '}')
            cur_idx = new_idx + 2
        print('\\\\[-4pt]')
        for group_idx, g in enumerate(self.column_groups):
            if group_idx > 0:
                print('&')
            for idx, c in enumerate(g.children):
                if idx > 0 or group_idx > 0:
                    print("&")
                print(c)
        print('\\\\')
        print('\\midrule')
        # print rows:
        colidx2ampersandcount = []
        for g in self.column_groups:
            # every column group begins with two ampersands for the space
            # between column groups:
            colidx2ampersandcount += [2]
            colidx2ampersandcount += (len(g.children) - 1) * [1]
        colidx2ampersandcount[0] = 0

        for row in self.rows:
            if row == '-':
                print('\\arrayrulecolor{black!20}\\hline\\arrayrulecolor{black}')
                continue
            idx = 0
            for cell in row:
                if not isinstance(cell, Cell):
                    cell = Cell(cell)
                if idx != 0:
                    for i in range(0, colidx2ampersandcount[idx]):
                        print('&', end='')
                if cell.colspan is not None:
                    print('\\multicolumn{' + str(cell.colspan) + '}{@{}l@{}}{', end='')
                print(cell.content, end='')
                if cell.colspan is not None:
                    print('}', end='')
                    idx += cell.colspan
                else:
                    idx += 1

            print('\\\\')
        print('\\bottomrule')
        print('\\end{tabular}')
        pass

def tall_but_narrow_layout(table_dict):
    latex_table = LatexTable()
    latex_table.column_groups.append(ColumnGroup('Model', ['$n$', '$k$'], False))
    latex_table.column_groups.append(ColumnGroup('Algo-', ['rithm'], False))
    latex_table.column_groups.append(ColumnGroup('', ['EQs'], True))
    latex_table.column_groups.append(ColumnGroup('Learn-', ['Inputs', 'Resets'], True))
    latex_table.column_groups.append(ColumnGroup('Test-', ['Inputs', 'Resets'], True))
    latex_table.column_groups.append(ColumnGroup('', ['Total'], True))
    # latex_table.column_groups.append(ColumnGroup('ADS', ['Score'], True))

    # extract all model names, preserving order,
    # but removing duplicates
    models_set = set()
    models = []
    for r in table_dict:
        m = r['name']
        if m not in models_set:
            models.append(m)
            models_set.add(m)

    column_order = [
        'rounds',
        'learn_inputs',
        'learn_resets',
        'test_inputs',
        'test_resets',
        # 'total_inputs',
        # 'total_resets',
        'total_inputs_and_resets',
        # 'ads_score',
    ]

    def all_rows_for(model_name, learner):
        return [r for r in table_dict
                if r['name'] == model_name
                and r['learning_algorithm'] == learner]

    for model_index, m in enumerate(models):
        if model_index > 0:
            latex_table.rows.append('-')
            pass
        all_learners = ['lsharp_Nothing_SepSeq', 'lsharp_Ads_Ads', 'TTT', 'ADT', 'RS']
        learner2column2value = {}
        for learner in all_learners:
            column2value = {}
            for col_name in column_order:
                values = []
                parser = int
                # if col_name == 'ads_score':
                #     parser = float
                for r in all_rows_for(m, learner):
                    values.append(parser(r[col_name]))
                if len(values) == 0:
                    column2value[col_name] = 0
                else:
                    # if col_name == 'ads_score':
                    #     latex_row.append('{:.2f}'.format(sum(values) / len(values)))
                    # else:
                    average = sum(values) / len(values)
                    column2value[col_name] = average
            learner2column2value[learner] = column2value
        for learner in all_learners:
            rows = all_rows_for(m, learner)
            if len(rows) == 0:
                debug(f"Warning: no data for model {m} and learner {learner}")
            latex_row = []
            if learner in [all_learners[0]]:
                display_name = m
                if display_name.endswith('.dot'):
                    display_name = display_name[0:-len('.dot')]
                linelen = 40
                if len(display_name) > 40:
                    linelen = (len(display_name) + 1) // 2
                    if '_' in m[linelen:4]:
                        linelen += m[linelen:4].index('_')
                if learner == all_learners[0]:
                    display_name = display_name[0:linelen]
                else:
                    display_name = display_name[linelen:]
                display_name = display_name.replace('_', '\\_')
                latex_row.append(Cell(display_name, colspan=2))
            elif learner == 'TTT':
                latex_row.append(Cell('$n$ = {}'.format(rows[0]['num_states'])))
                latex_row.append(Cell('$k$ = {}'.format(rows[0]['num_inputs'])))
            else:
                latex_row.append(Cell(''))
                latex_row.append(Cell(''))
            algo2displayname = {
                'lsharp': '$\lsharp$',
                'lsharp_Nothing_SepSeq': '$\lsharp$',
                'lsharp_Ads_Ads': '$\lsharp_{\Ads}$',
                'TTT': '\\texttt{TTT}',
                'ADT': '\\texttt{ADT}',
                'RS': '\\texttt{RS}',
            }
            latex_row.append(Cell(algo2displayname[learner]))
            for col_name in column_order:
                value = learner2column2value[learner][col_name]
                is_smallest = True
                for other_learner in all_learners:
                    if learner2column2value[other_learner][col_name] < value:
                        is_smallest = False
                if is_smallest:
                    latex_row.append('\\bestvalue{{{:.2f}}}'.format(value))
                else:
                    latex_row.append('{:.2f}'.format(value))
            latex_table.rows.append(latex_row)

    latex_table.print()


def main():
    parser = argparse.ArgumentParser(
        description="given csv test results, generate a latex table",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter)
    parser.add_argument('CSVFILE',
                        help="path to combined.csv file with test data;"
                            + " the first row should specify the column names")
    parser.add_argument('--debug-row', type=int,
                        help="if a index N is supplied, print the Nth row of the table")
    parser.add_argument('--shape', choices=['tall','models'], default='tall',
                        help="shape and orientation of the table. 'models' just prints the name of all models.")

    parser.add_argument('--sort', type=str,
                        default='name',
                        choices=['name', 'size'],
                        help="how to sort the models")
    parser.add_argument('--hide-model', type=str, action='append',
                        default=[],
                        help="hide models with the given name")
    parser.add_argument('--model-from', type=int,
                        help='only print models from this index on (0-based, for pagination)')
    parser.add_argument('--model-to', type=int,
                        help='only print models before this index (0-based, for pagination)')
    args = parser.parse_args()

    with open(args.CSVFILE, 'r') as fh:
        table = [l.split(',') for l in fh.read().splitlines()]
    # use the first row to as column identifiers
    # in order to create a table
    column_names = table[0]
    table_dict = []
    for row in table[1:]:
        current_row = {}
        for idx, value in enumerate(row):
            current_row[column_names[idx]] = value
        table_dict.append(current_row)

    if args.debug_row is not None:
        for k, v in table_dict[args.debug_row].items():
            print(f'{k} --> {v}', file=sys.stderr)

    # filter out models:
    # print(str(args.hide_model), file=sys.stderr)
    # return 1
    table_dict = [r for r in table_dict if r['name'] not in args.hide_model]

    # split by models
    class ModelInfo:
        def __init__(self, name, n, k):
            self.name = name
            self.n = n
            self.k = k

    model2info = {}
    models = []
    for row in table_dict:
        if row['name'] not in model2info:
            models.append(row['name'])
            info = ModelInfo(
                row['name'],
                int(row['num_states']),
                int(row['num_inputs']))
            model2info[info.name] = info
    print("There are {} models.".format(len(models)), file=sys.stderr)

    def return_sort_key(model):
        if args.sort == 'size':
            info = model2info[model]
            return (info.n, info.k, info.name)
        else:
            assert args.sort == 'name'
            return model

    models = sorted(models, key=return_sort_key)
    # for k in models:
    #     info = model2info[k]
    #     print('{} -> {}'.format(k, return_sort_key(k)), file=sys.stderr)

    # restrict table to some of the models:
    if args.model_from is not None:
        table_dict = [r for r in table_dict if models.index(r['name']) >= args.model_from]
    if args.model_to is not None:
        table_dict = [r for r in table_dict if models.index(r['name']) < args.model_to]

    def by_model_idx(row):
        return models.index(row['name'])
    table_dict = sorted(table_dict, key=by_model_idx)

    # compute additional columns:
    for r in table_dict:
        r['total_inputs'] = int(r['learn_inputs']) + int(r['test_inputs'])
        r['total_resets'] = int(r['learn_resets']) + int(r['test_resets'])
        r['total_inputs_and_resets'] = r['total_inputs'] + r['total_resets']

    print("% Warning: do not edit this file manually!")
    print("% This file was generated by: {}".format(' '.join(sys.argv)))
    print("% On: {}".format(datetime.datetime.now().isoformat()))
    if args.shape == 'tall':
        tall_but_narrow_layout(table_dict)
    if args.shape == 'models':
        for m in models:
            print(m)

if __name__ == '__main__':
    sys.exit(main())

